Thermal Broadening of Bottomonia: Lattice Non-Relativistic QCD with Extended Operators

We present lattice non-relativistic QCD calculations of bottomonium correlation functions at temperatures $T \simeq 150-350$ MeV. The correlation functions were computed using extended bottomonium operators, and on background gauge-field configurations for 2+1-flavor QCD having physical kaon and nearly-physical pion masses. We analyzed these correlation functions based on simple theoretically-motivated parameterizations of the corresponding spectral functions. The results of our analyses are compatible with significant in-medium thermal broadening of the ground state S- and P-wave bottomonia.

==> anc/Csub_chib0.plt <==
set size 0.8, 1.0
set logscale y
set xr [-0.06:0.62]
set yr [1e-17:0.1]
set key samplen 0.4
set xlabel "{/Symbol t} [fm]"
set ylabel "a^3 C_{high}({/Symbol t})"
plo 'chib0_T=151.txt' t "{/Symbol b}=6.740" w e lt 1 pt 5
rep 'chib0_T=173.txt' t "{/Symbol b}=6.880" w e lt 2 pt 7
rep 'chib0_T=199.txt' t "{/Symbol b}=7.030" w e lt 3 pt 9
rep 'chib0_T=251.txt' t "{/Symbol b}=7.280" w e lt 4 pt 11
rep 'chib0_T=334.txt' t "{/Symbol b}=7.596" w e lt 2 pt 10
pause -1
set term pdfcairo enh font "42"
set out 'Csub_chib0.pdf'
rep


==> anc/Csub_etab.plt <==
set size 0.8, 1.0
set logscale y
set xr [-0.06:0.5]
set yr [1e-16:1]
set key samplen 0.4
set xlabel "{/Symbol t} [fm]"
set ylabel "a^3 C_{high}({/Symbol t})"
plo 'etab_T=151.txt' t "{/Symbol b}=6.740" w e lt 1 pt 5
rep 'etab_T=173.txt' t "{/Symbol b}=6.880" w e lt 2 pt 7
rep 'etab_T=199.txt' t "{/Symbol b}=7.030" w e lt 3 pt 9
rep 'etab_T=251.txt' t "{/Symbol b}=7.280" w e lt 4 pt 11
rep 'etab_T=273.txt' t "{/Symbol b}=7.373" w e lt 1 pt 8
rep 'etab_T=334.txt' t "{/Symbol b}=7.596" w e lt 2 pt 10
pause -1
set term pdfcairo enh font "42"
set out 'Csub_etab.pdf'
rep


==> anc/README <==
The data appearing in Figs. 1-12 as well as in Fig. 14 of the paper have been made using Mathematica.
The corrsponding data files can be found in data.txt as Mathematica lists corresponding to each Figure.
Each data point is represented by a entry of the {x-axis, data, error}, and the list of these
entries forms a data set. If there are multiple data set in the figure they are represented by
nested list {dataset1, dataset2, ...}. It is straigtforward to reconsruct the figures in Mathematica
using ErrorListPlot function. The units in the figures are indicated in the data.txt file for each figure.

Fig. 13 was made using gnuplot and the corresponding data files are called etab_T*.txt and chib0_T*.txt and
have the standard format (tau [fm], data, err). The gnuplot source files are also included.


==> anc/chib0_T=151.txt <==
0. 0.0001435079801014377 1.1118592536827742e-6
0.1088 0.00003301709945612434 5.44905496393633e-7
0.2176 8.58209308534036e-6 2.977060294989022e-7
0.32639999999999997 2.4922381332762367e-6 1.7875740544100636e-7
0.4352 7.116489685618631e-7 1.0251858368120284e-7
0.5439999999999999 2.2089300167673294e-7 5.796654207385511e-8
0.6527999999999999 4.918802247994862e-8 3.333618304485361e-8
0.7615999999999999 4.219757077332718e-9 1.934660952208438e-8
0.8704 -6.595396387780466e-9 1.1074028174065695e-8
0.9792 2.960737189664224e-9 5.885951919613302e-9
1.0879999999999999 1.6284298183009685e-9 3.530110904773387e-9
1.1967999999999999 1.3524378261020433e-9 2.276670375790047e-9
1.3055999999999999 5.885328471973271e-10 1.2265811754629243e-9
1.4143999999999999 -2.778241533512332e-10 6.777418535106093e-10
1.5231999999999999 -2.0643985051482803e-11 3.9206892251235547e-10
1.632 7.186434816651068e-11 2.3951235124727913e-10
1.7408 6.970156224520124e-11 1.5599439188637542e-10
1.8496 7.972850503881747e-11 8.449446668273605e-11
1.9584 4.21382835948492e-11 5.4556441416206805e-11
2.0671999999999997 -1.147070871173322e-11 3.05067170144544e-11
2.1759999999999997 2.0981734207008767e-12 1.9286112646150345e-11
2.2847999999999997 -5.4069865763853856e-12 1.156081342293872e-11
2.3935999999999997 -6.974133672376143e-12 7.415004913686841e-12
2.5023999999999997 -6.2568581042642245e-12 4.534914074158404e-12
2.6111999999999997 -5.479833129062518e-12 3.556417724635283e-12

==> anc/chib0_T=173.txt <==
0. 0.00001052932307673078 5.440202202124615e-8
0.0951 2.7155806109691053e-6 2.6027677575995007e-8
0.1902 7.880849898557885e-7 1.5821836176625833e-8
0.2853 2.593613219788556e-7 9.275338268763894e-9
0.3804 8.889729338680621e-8 5.140787877358928e-9
0.47550000000000003 3.0656815476181196e-8 3.137015619980237e-9
0.5706 1.1383914603063738e-8 1.9095334508722367e-9
0.6657000000000001 4.898605903614026e-9 1.2291427907285525e-9
0.7608 1.6003839771762516e-9 7.182910273698314e-10
0.8559 6.309736371034766e-10 4.046526040939327e-10
0.9510000000000001 1.0407100371704356e-10 2.2729670037200232e-10
1.0461 5.290627429214849e-11 1.4073105556343928e-10
1.1412 -1.9558868194392123e-12 8.172011196761774e-11
1.2363 -3.755186666722975e-12 4.8625117994715515e-11
1.3314000000000001 -4.863432673826691e-12 2.6971807503391474e-11
1.4265 -5.802222579604601e-13 1.726523674902835e-11
1.5216 2.5630748960382733e-12 9.929768627717388e-12
1.6167 3.7313711555027103e-13 5.339536403097187e-12
1.7118 -3.2334000660948033e-12 3.4301489763565585e-12
1.8069000000000002 -1.7272251200568625e-12 2.0287931658993727e-12
1.9020000000000001 -1.337084331801604e-12 1.254530613416829e-12
1.9971 -4.637699932743036e-13 8.044011810036081e-13
2.0922 7.567118873312162e-14 4.71986938378595e-13
2.1873 6.183660596974443e-14 2.972838522355356e-13
2.2824 5.579847868419475e-14 1.7529516051505807e-13

==> anc/chib0_T=199.txt <==
0. 1.3752537759632288e-6 1.5743995680894125e-8
0.0825 2.9050535855222924e-7 6.546166817306112e-9
0.165 6.544720835591094e-8 3.757645539430222e-9
0.2475 1.4042670082749173e-8 1.977421553437677e-9
0.33 2.0970739336023836e-9 1.2939126709326528e-9
0.41250000000000003 -3.0479931829109313e-10 6.823796597202987e-10
0.495 -7.06399858445801e-10 4.3259278773461123e-10
0.5775 -5.081465434658223e-10 2.457425278619876e-10
0.66 -2.661823286327319e-10 1.558798255067025e-10
0.7425 -9.769376418593519e-12 8.862922768477693e-11
0.8250000000000001 2.5727440738577827e-11 5.408698272227834e-11
0.9075000000000001 1.1336552915669199e-11 3.442291242762601e-11
0.99 -7.159798618061965e-12 1.896770413096954e-11
1.0725 -3.1091404115809786e-13 1.1254431482753815e-11
1.155 5.051373737964462e-12 6.638685412037568e-12
1.2375 3.314574902956667e-12 4.424689480630255e-12
1.32 5.418675858042472e-13 2.4540586790050403e-12
1.4025 1.0715608086456776e-12 1.4818502016060777e-12
1.485 5.350787286290811e-13 8.60557697077892e-13
1.5675000000000001 5.470370260402947e-14 5.051372981675371e-13
1.6500000000000001 -7.124041180570248e-14 2.9232573714950255e-13
1.7325000000000002 -8.714413118308292e-14 1.9614048434731708e-13
1.8150000000000002 -8.814068751528069e-14 1.1300480565002538e-13
1.8975000000000002 -6.327570110125856e-14 6.964650601430047e-14
1.98 -1.2211004867344968e-14 4.650814191085258e-14

==> anc/chib0_T=251.txt <==
0. 3.8524664634939134e-8 2.496878050686553e-10
0.0655 9.74928281780599e-9 9.703380854114653e-11
0.131 2.9161221211194185e-9 5.644351158459178e-11
0.1965 9.326807387625073e-10 3.087911915842077e-11
0.262 3.0600978873523294e-10 1.6873076186635473e-11
0.3275 1.0450469363873754e-10 9.686211849840997e-12
0.393 3.562298926335597e-11 5.191695291520924e-12
0.4585 1.1811556498355668e-11 3.009910297666659e-12
0.524 4.6456818762756554e-12 1.6649672669454907e-12
0.5895 1.2936664537528325e-12 8.905329864749506e-13
0.655 2.937261990553521e-13 4.96806803496079e-13
0.7205 1.1808660188579975e-13 2.990261861442935e-13
0.786 5.173335338997006e-14 1.9239950623637324e-13
0.8515 3.999754325070464e-14 1.0292997619741181e-13
0.917 -1.5748755970224835e-14 6.221126425334833e-14
0.9825 7.567107060769764e-15 3.428289077659564e-14
1.048 7.831620172081299e-15 1.9607853018624854e-14
1.1135000000000002 4.580076946974559e-15 1.1786369245870345e-14
1.179 8.745828536247153e-16 6.464483892779111e-15
1.2445 -7.613206017855616e-16 3.5169894796544167e-15
1.31 -6.960996239976486e-16 2.0888776890952714e-15
1.3755000000000002 3.741804832759382e-16 1.2814334629624732e-15
1.441 1.5577464208886553e-16 7.535217382398474e-16
1.5065 -1.6224347172973e-16 4.718212373346505e-16
1.572 -7.172565248551777e-17 2.7092642912790944e-16

==> anc/chib0_T=334.txt <==
0. 6.489160723800478e-11 5.455089366820675e-13
0.0493 1.2769899340726123e-11 1.955058055403982e-13
0.0986 3.5680170230296706e-12 8.566831386224573e-14
0.14789999999999998 1.1912174750704723e-12 4.508598008250436e-14
0.1972 4.083348021993368e-13 2.0564746533813554e-14
0.2465 1.4931676519934132e-13 1.0424005947811016e-14
0.29579999999999995 5.373489313870223e-14 5.612494721601e-15
0.34509999999999996 2.0788879365439233e-14 2.7308592054515855e-15
0.3944 7.66614532813515e-15 1.3806958390608703e-15
0.4437 2.440967495662571e-15 6.621200797438495e-16
0.493 9.882989679770192e-16 3.222836638739237e-16
0.5423 4.217566932739721e-16 1.778231143580633e-16
0.5915999999999999 1.4515723870874423e-16 9.57312906003059e-17
0.6408999999999999 2.507358055569845e-17 4.7815159729943314e-17
0.6901999999999999 1.581790207908464e-17 2.4544865043426164e-17
0.7394999999999999 5.024276126185372e-18 1.2820323708861521e-17
0.7888 -1.0205624948668447e-18 6.775576728220221e-18
0.8381 -1.5023563461573565e-18 3.3096327590836816e-18
0.8874 -8.494021134405186e-19 1.620548981055497e-18
0.9367 -7.220414419960039e-19 7.563904282842281e-19
0.986 -2.468019755140933e-19 3.883495847815492e-19
1.0352999999999999 3.5643321561000195e-20 2.0277354363920305e-19
1.0846 4.469889310880957e-20 1.098343188625486e-19
1.1339 4.13263949305584e-20 5.178285623640331e-20
1.1831999999999998 1.798073596804303e-20 2.6743150524947474e-20

==> anc/data.txt <==
fig 1:
( tau[fm], GeV, GeV)
{ {{0.,2.38306,0.00101437},{0.1088,1.16228,0.00233284},{0.2176,0.599592,0.00289664},{0.3264,0.339732,0.00306902},{0.4352,0.212416,0.00278091},{0.544,0.144895,0.00303372},{0.6528,0.107496,0.00248046},{0.7616,0.0831055,0.00231465},{0.8704,0.0671934,0.00225127},{0.9792,0.0577766,0.00204201},{1.088,0.0512835,0.00194641},{1.1968,0.0470869,0.00213942}},{{0.,0.260392,0.00198042},{0.1088,0.0846535,0.00214898},{0.2176,0.0498657,0.00213811},{0.3264,0.0387391,0.00207263},{0.4352,0.0365455,0.00220439},{0.544,0.0356247,0.00184734},{0.6528,0.0330043,0.00186241},{0.7616,0.0346954,0.00200136},{0.8704,0.0336854,0.00170145},{0.9792,0.0327507,0.0016919},{1.088,0.0325196,0.00172051},{1.1968,0.0217436,0.00160748}}}

fig 2:
(everything is in lattice units)
 {{1.2,2.82753,0.0121525},{1.4,3.20388,0.0142203},{1.7,3.79483,0.0175853},{2.,4.39091,0.0211269}}

constant = 3.11694

fig 3:

( tau[fm], GeV, GeV)
{ {{0.1088,2.33339,0.000667574},{0.2176,1.06173,0.00144807},{0.3264,0.513936,0.00162561},{0.4352,0.272727,0.00191162},{0.544,0.155419,0.00174898},{0.6528,0.0943552,0.00149857},{0.7616,0.0599856,0.00160265},{0.8704,0.0389239,0.00141367},{0.9792,0.0256527,0.00130094},{1.088,0.0178707,0.00139966},{1.1968,0.0122674,0.00142958},{1.3056,0.00837992,0.00137884}},{{0.1088,2.33331,0.00107463},{0.2176,1.06319,0.00239312},{0.3264,0.51366,0.00290811},{0.4352,0.270645,0.00293167},{0.544,0.155124,0.00268619},{0.6528,0.0936045,0.00291654},{0.7616,0.0605212,0.00241286},{0.8704,0.0397007,0.00221},{0.9792,0.025945,0.00218143},{1.088,0.0178858,0.00188586},{1.1968,0.0119801,0.00178098},{1.3056,0.00816661,0.0019702}},{{0.0493,4.57577,0.00244708},{0.0986,3.11348,0.00314424},{0.1479,2.49723,0.00275233},{0.1972,1.90321,0.00266845},{0.2465,1.36401,0.00231385},{0.2958,0.933295,0.00254406},{0.3451,0.626675,0.00220087},{0.3944,0.424971,0.00206959},{0.4437,0.295345,0.00184384},{0.493,0.212002,0.00216005},{0.5423,0.153035,0.00178973},{0.5916,0.108114,0.00179427}},{{0.0493,4.57356,0.00332668},{0.0986,3.10537,0.00422716},{0.1479,2.49487,0.00411073},{0.1972,1.91199,0.00372487},{0.2465,1.37533,0.00393686},{0.2958,0.942353,0.00395619},{0.3451,0.638463,0.00312133},{0.3944,0.437727,0.00300475},{0.4437,0.30825,0.00269582},{0.493,0.226772,0.00278228},{0.5423,0.170985,0.00229663},{0.5916,0.133993,0.0023303}}}

fig 4:
(( tau[fm], GeV, GeV)
{ {{0.1088,3.44938,0.00163625},{0.2176,2.12839,0.00213134},{0.3264,1.37718,0.00246354},{0.4352,1.01518,0.00313252},{0.544,0.813276,0.00276818},{0.6528,0.702388,0.00437055},{0.7616,0.643006,0.00464856},{0.8704,0.575233,0.00605157},{0.9792,0.537885,0.00668671},{1.088,0.521768,0.00919421},{1.1968,0.524298,0.0131277}},{{0.0951,4.22384,0.0014905},{0.1902,2.59595,0.00166379},{0.2853,1.64042,0.00189449},{0.3804,1.16811,0.00224316},{0.4755,0.923679,0.00238263},{0.5706,0.777433,0.0027089},{0.6657,0.692195,0.00349496},{0.7608,0.62883,0.00364837},{0.8559,0.583248,0.00454894},{0.951,0.550108,0.00638084},{1.0461,0.52512,0.00582102}},{{0.0825,5.20098,0.00137246},{0.165,3.23002,0.00199465},{0.2475,1.99728,0.00175357},{0.33,1.38888,0.00195472},{0.4125,1.07422,0.00256101},{0.495,0.888137,0.00303978},{0.5775,0.769937,0.0029595},{0.66,0.699427,0.00380271},{0.7425,0.631193,0.00442091},{0.825,0.590088,0.00569915},{0.9075,0.563885,0.00637907}},{{0.0655,7.10223,0.00144253},{0.131,4.58649,0.00183894},{0.1965,2.83692,0.00206694},{0.262,1.90236,0.00250196},{0.3275,1.41628,0.00262276},{0.393,1.13358,0.00272128},{0.4585,0.957689,0.00263233},{0.524,0.832381,0.0031019},{0.5895,0.746882,0.00351709},{0.655,0.679473,0.0040325},{0.7205,0.615843,0.00533651}},{{0.0493,9.0097,0.00310153},{0.0986,7.85042,0.00850109},{0.1479,4.96256,0.0105122},{0.1972,3.52547,0.0117164},{0.2465,2.43509,0.0135876},{0.2958,1.7362,0.0138246},{0.3451,1.36348,0.0115069},{0.3944,1.12787,0.0106939},{0.4437,0.972429,0.014017},{0.493,0.821654,0.0147035},{0.5423,0.741287,0.0119393}}}

fig 5: ( tau[fm], GeV, GeV)
fig 5 left top:
{ {{0.,0.415141,0.00351802},{0.0825,0.121842,0.00367178},{0.165,0.0630582,0.00345597},{0.2475,0.0534209,0.0034853},{0.33,0.0387485,0.00430159},{0.4125,0.0372946,0.00343672},{0.495,0.0431505,0.00298472},{0.5775,0.0429746,0.00354594},{0.66,0.039194,0.0037849},{0.7425,0.0377458,0.00381967},{0.825,0.0376511,0.00308154},{0.9075,0.0434471,0.00406745}},{{0.,0.410491,0.00164236},{0.0825,0.124698,0.00173207},{0.165,0.0593399,0.00195728},{0.2475,0.0474961,0.00190832},{0.33,0.0413749,0.00187511},{0.4125,0.0328647,0.00174636},{0.495,0.0337067,0.00183056},{0.5775,0.0329832,0.00168132},{0.66,0.0306806,0.00173936},{0.7425,0.0285576,0.00167008},{0.825,0.025956,0.00165037},{0.9075,0.00240694,0.00163222}}}

fig 5 right top:
{ {{0.,1.19308,0.00570095},{0.0493,0.288647,0.00515608},{0.0986,0.139924,0.00521997},{0.1479,0.0987455,0.00532943},{0.1972,0.0657117,0.0054046},{0.2465,0.0660249,0.00500032},{0.2958,0.0640696,0.00558239},{0.3451,0.0549293,0.00560144},{0.3944,0.0550521,0.00529894},{0.4437,0.0491765,0.00501068},{0.493,0.0567234,0.0049539},{0.5423,0.0549665,0.00430546}},{{0.,1.18855,0.00348254},{0.0493,0.278169,0.00373678},{0.0986,0.120828,0.00467315},{0.1479,0.0727402,0.00369023},{0.1972,0.0423164,0.00344992},{0.2465,0.028827,0.00416877},{0.2958,0.0193604,0.00356533},{0.3451,0.0056592,0.00335672},{0.3944,-0.00507624,0.00380807},{0.4437,-0.0202363,0.00338662},{0.493,-0.0580743,0.00344337},{0.5423,-0.181599,0.00437714}}}


fig 5 left bottom:
{ {{0.0825,0.851692,0.00146296},{0.165,0.644801,0.00162427},{0.2475,0.562661,0.00188407},{0.33,0.516808,0.00219416},{0.4125,0.492142,0.00208738},{0.495,0.478458,0.00310556},{0.5775,0.474252,0.00222629},{0.66,0.475861,0.00290068},{0.7425,0.468581,0.0028848},{0.825,0.464458,0.00328728},{0.9075,0.475227,0.00382056},{0.99,0.463667,0.00456221}},{{0.0825,0.845417,0.00195836},{0.165,0.644099,0.0026767},{0.2475,0.553789,0.00316094},{0.33,0.50561,0.00314272},{0.4125,0.481984,0.0036042},{0.495,0.465544,0.00426455},{0.5775,0.447068,0.0036469},{0.66,0.441122,0.00475061},{0.7425,0.434131,0.00462792},{0.825,0.412476,0.00491624},{0.9075,0.392518,0.00608717},{0.99,0.333143,0.00698308}}}

fig 5 right bottom:
{ {{0.0493,1.69442,0.00711766},{0.0986,0.9052,0.00789355},{0.1479,0.665709,0.00842738},{0.1972,0.601352,0.00976108},{0.2465,0.547226,0.00872874},{0.2958,0.531963,0.00851274},{0.3451,0.502967,0.0106437},{0.3944,0.502278,0.0099703},{0.4437,0.508158,0.0112201},{0.493,0.475758,0.0102105},{0.5423,0.469946,0.0131441},{0.5916,0.481545,0.0126808}},{{0.0493,1.68596,0.00393715},{0.0986,0.879107,0.00365527},{0.1479,0.647455,0.0045904},{0.1972,0.552478,0.00389625},{0.2465,0.495505,0.00438856},{0.2958,0.444965,0.00437977},{0.3451,0.40462,0.00443769},{0.3944,0.368304,0.00500024},{0.4437,0.312322,0.00490166},{0.493,0.245442,0.00511784},{0.5423,0.152442,0.00460067},{0.5916,-0.123653,0.00628729}}}

fig 6 left: (fm GeV, GeV}
{ {{0.,0.00377719,0.0041707},{0.1088,-0.00295057,0.00385274},{0.2176,-0.00263379,0.00376703},{0.3264,-0.000461106,0.00411959},{0.4352,0.000963722,0.00388326},{0.544,-0.000102548,0.00317007},{0.6528,-0.00821603,0.00385104},{0.7616,0.000302912,0.00337714},{0.8704,-0.00201661,0.00297912},{0.9792,-0.0014489,0.00303948},{1.088,-0.00062282,0.00301442}},{{0.,0.00295127,0.00415227},{0.0951,-0.000877102,0.00451038},{0.1902,-0.00617183,0.00350468},{0.2853,-0.00230239,0.00370978},{0.3804,-0.00299968,0.00353235},{0.4755,-0.00279719,0.00369204},{0.5706,-0.00154332,0.00328221},{0.6657,-0.00274964,0.00335512},{0.7608,-0.00419362,0.00329114},{0.8559,-0.000624762,0.00279627},{0.951,-0.00723924,0.00288345}},{{0.,-0.00191535,0.00514765},{0.0825,0.00354017,0.0045675},{0.165,-0.00366327,0.00421667},{0.2475,-0.00585857,0.00415121},{0.33,0.00248315,0.004766},{0.4125,-0.00449181,0.00406812},{0.495,-0.00954495,0.00374677},{0.5775,-0.00925722,0.00413085},{0.66,-0.00796761,0.00407325},{0.7425,-0.00894269,0.00453034},{0.825,-0.0106073,0.00341582}},{{0.,-0.00526985,0.00517684},{0.0655,-0.000991339,0.00522563},{0.131,-0.00533382,0.00447479},{0.1965,-0.0117538,0.0046263},{0.262,-0.00914016,0.00446406},{0.3275,-0.0157256,0.0037112},{0.393,-0.0195293,0.00375132},{0.4585,-0.0140653,0.0041854},{0.524,-0.0164797,0.00411103},{0.5895,-0.0283376,0.00381277},{0.655,-0.0316041,0.00372926}},{{0.,-0.00100056,0.0106011},{0.0602,-0.0139055,0.00830954},{0.1204,-0.0132141,0.00917109},{0.1806,-0.00123686,0.00832943},{0.2408,-0.0183032,0.00803875},{0.301,-0.0111596,0.00735528},{0.3612,-0.0242851,0.00779611},{0.4214,-0.0255654,0.00745841},{0.4816,-0.0268117,0.00690869},{0.5418,-0.0350826,0.00753127},{0.602,-0.0572418,0.00647994}},{{0.,-0.00877441,0.0121026},{0.0493,-0.0112796,0.00798046},{0.0986,-0.0192054,0.00819913},{0.1479,-0.0254376,0.00764753},{0.1972,-0.022345,0.0070056},{0.2465,-0.0355667,0.00711938},{0.2958,-0.0424129,0.00684999},{0.3451,-0.0459716,0.00717595},{0.3944,-0.0556918,0.00738258},{0.4437,-0.0645036,0.00594956},{0.493,-0.105531,0.00615964}}}

fig 6 right: (fm GeV, GeV)
{ {{0.,0.45288,0.0156105},{0.1088,0.455194,0.0149348},{0.2176,0.463178,0.0144048},{0.3264,0.455158,0.015474},{0.4352,0.459348,0.0151595},{0.544,0.457864,0.0145363},{0.6528,0.455647,0.0171611},{0.7616,0.442752,0.0191884},{0.8704,0.476086,0.0182613},{0.9792,0.455714,0.0198963},{1.088,0.458113,0.0234241}},{{0.,0.455838,0.00751619},{0.0951,0.455242,0.00826248},{0.1902,0.457513,0.00783848},{0.2853,0.444618,0.00889167},{0.3804,0.444876,0.0088884},{0.4755,0.443348,0.00930536},{0.5706,0.446993,0.00889952},{0.6657,0.436484,0.00927937},{0.7608,0.438275,0.0107386},{0.8559,0.423091,0.0120907},{0.951,0.435377,0.0119729}},{{0.,0.45213,0.00820242},{0.0825,0.459465,0.00784044},{0.165,0.450495,0.00862735},{0.2475,0.448352,0.00878734},{0.33,0.449561,0.00796062},{0.4125,0.446738,0.00915613},{0.495,0.432302,0.00858593},{0.5775,0.425064,0.00910578},{0.66,0.425371,0.00915099},{0.7425,0.40769,0.00903087},{0.825,0.378253,0.00980442}},{{0.,0.453044,0.00745325},{0.0655,0.44937,0.00692177},{0.131,0.446918,0.00762373},{0.1965,0.436393,0.00730184},{0.262,0.432591,0.00859235},{0.3275,0.423407,0.00811319},{0.393,0.413574,0.00810642},{0.4585,0.400824,0.008095},{0.524,0.375472,0.00731229},{0.5895,0.354591,0.00836839},{0.655,0.301947,0.00799642}},{{0.,0.43689,0.0183005},{0.0493,0.424798,0.0163498},{0.0986,0.438163,0.0164804},{0.1479,0.404941,0.0176517},{0.1972,0.403723,0.0149923},{0.2465,0.367414,0.0169851},{0.2958,0.356389,0.0178005},{0.3451,0.321114,0.0172016},{0.3944,0.260653,0.0174205},{0.4437,0.223273,0.0163649},{0.493,0.134277,0.0183682}}}


fig 7 (MeV, MeV, MeV)
fig 7 etab closed:
 {{151,-0.776841,2.33248},{172.9,-3.30626,2.68481},{199.3,2.31831,4.2502},{251.,0.949275,3.6073},{273.115,0.135605,7.02869},{333.5,-8.32777,15.4349}}

fig 7 etab open:
 {{151,0.51788,4.73905},{172.9,-3.22596,1.44352},{199.3,2.18994,5.02817},{251.,-3.2025,3.61577},{273.115,2.91233,5.28479},{333.5,-1.41028,2.9605}}

fig 7 upsilon closed:
 {{151,-1.46725,2.4781},{172.9,-3.10281,2.84134},{199.3,2.76531,4.28311},{251.,1.84778,3.96791},{273.115,0.381844,11.0626},{333.5,-3.59795,6.95823}}

fig 7 upsilon open:
 {{151,0.0640722,4.9915},{172.9,-3.42808,1.67718},{199.3,2.18193,4.90246},{251.,-2.66386,3.79681},{273.115,3.65415,5.24273},{333.5,0.399917,3.17176}}

fig 7 chi0 closed:
 {{151,4.27626,8.81794},{172.9,7.45239,8.00388},{199.3,2.34295,10.7119},{251.,-0.606736,7.44475},{333.5,10.9903,21.4051}}

fig 7 chi0 open:
 {{151,4.17684,11.5583},{172.9,4.30586,8.72299},{199.3,10.5493,9.12114},{251.,10.5708,10.7277}}

fig 7 chi1 closed:
 {{151,4.49243,9.46029},{172.9,8.01791,8.16131},{199.3,1.13254,11.5649},{251.,-1.26399,6.49231},{333.5,12.5902,21.764}}

fig 7 chi1 open:
 {{151,4.73544,12.3687},{172.9,4.53073,9.78346},{199.3,9.15118,9.21673},{251.,12.17,11.5346}}

fig 8 (MeV, MeV, MeV)

fig 8 etab closed:
 {{151,1.6121,22.2598},{172.9,9.76292,35.984},{199.3,54.8035,9.5952},{251.,92.341,5.06415},{273.115,104.073,8.53014},{333.5,143.358,14.1225}}

fig 8 etab open:
 {{151,21.5171,24.33},{172.9,0.157368,8.81798},{199.3,53.34,13.7923},{251.,75.9023,9.10697},{273.115,109.918,11.4504},{333.5,156.268,6.25439}}

fig 8 upsilon closed:
 {{151,1.1335,22.2401},{172.9,13.7795,30.3937},{199.3,57.3079,9.30164},{251.,97.6023,5.49005},{273.115,104.899,14.7218},{333.5,153.265,8.83912}}

fig 8 upsilon open:

{{151,20.6532,28.6936},{172.9,4.40903,23.7024},{199.3,55.1458,13.6207},{251.,81.2847,9.02211},{273.115,114.98,11.7846},{333.5,164.253,6.43146}}

fig 8 chi0 closed:
 {{151,21.6664,77.1788},{172.9,77.122,18.4428},{199.3,51.128,124.364},{251.,133.025,24.821},{333.5,216.9,101.7}}

fig 8 chi0 open:
 {{151,27.3926,86.9748},{172.9,72.3753,23.347},{199.3,108.938,21.6375},{251.,176.097,17.8491}}

fig 8 chi1 closed:
 {{151,20.4427,83.0457},{172.9,81.8696,19.7823},{199.3,58.1306,155.264},{251.,129.786,24.7479},{333.5,223.11,93.3053}}

fig 8 chi1 open:
 {{151,35.4756,79.9638},{172.9,77.5248,24.8525},{199.3,111.181,22.8129},{251.,180.192,19.2625}}

fig 9 (MeV, MeV, MeV)

fig 9 etab closed:
 {{151,6.08834,20.0509},{172.9,28.4559,11.7689},{199.3,52.035,6.14505},{251.,93.966,5.07007},{273.115,106.343,8.02904},{333.5,158.506,6.68316}}

fig 9 upsilon closed:
 {{151,12.686,14.0843},{172.9,30.8625,11.0804},{199.3,54.1531,6.5794},{251.,98.0261,6.10123},{273.115,110.261,9.19803},{333.5,166.842,7.20542}}

fig 9 chi0 closed:
 {{151,19.2492,74.9212},{172.9,75.7542,16.1136},{199.3,52.7861,137.502},{251.,134.666,10.1459},{333.5,186.856,78.8806}}

fig 9 chi1 closed:
 {{151,15.6165,80.0534},{172.9,80.7791,17.1725},{199.3,63.0024,158.179},{251.,133.374,9.35677},{333.5,186.825,69.6229}}

fig 10 (tau [fm], GeV, GeV):

{ {{0.0493,1.63574,0.00549465},{0.0986,0.37009,0.0054455},{0.1479,0.148123,0.00717152},{0.1972,0.0706253,0.0057349},{0.2465,0.0194233,0.005187},{0.2958,-0.00724264,0.00637999},{0.3451,-0.0269165,0.00551266},{0.3944,-0.0488835,0.00515616},{0.4437,-0.068754,0.00584675},{0.493,-0.0943476,0.00533799},{0.5423,-0.168973,0.00507109},{0.5916,-0.449924,0.00691166}},{{0.0493,0.998152,0.00651555},{0.0986,0.238469,0.00722908},{0.1479,0.0876176,0.00768259},{0.1972,0.0529016,0.00645496},{0.2465,0.0147353,0.00537771},{0.2958,0.00452049,0.00546965},{0.3451,-0.00477644,0.00542137},{0.3944,-0.00693556,0.00632876},{0.4437,-0.0186009,0.00467606},{0.493,-0.0237422,0.00500402},{0.5423,-0.0528352,0.00531655},{0.5916,-0.10589,0.00514095}},{{0.0493,2.47084,0.0100666},{0.0986,0.580921,0.00931593},{0.1479,0.262936,0.0120961},{0.1972,0.151518,0.00991072},{0.2465,0.0737351,0.00886316},{0.2958,0.0273758,0.0108681},{0.3451,0.000419451,0.00949871},{0.3944,-0.0424952,0.00920309},{0.4437,-0.0786006,0.0100183},{0.493,-0.124408,0.00958781},{0.5423,-0.284764,0.00904784},{0.5916,-0.968837,0.0122616}},{{0.0493,1.17845,0.00346863},{0.0986,0.249757,0.00371109},{0.1479,0.0827849,0.00463714},{0.1972,0.0291084,0.00363787},{0.2465,-0.00387236,0.00340386},{0.2958,-0.0188865,0.00408602},{0.3451,-0.028912,0.00347847},{0.3944,-0.0420175,0.00323511},{0.4437,-0.0519592,0.00374235},{0.493,-0.0660229,0.00325231},{0.5423,-0.100313,0.00326322},{0.5916,-0.21547,0.00416285}},{{0.0493,1.41106,0.0116377},{0.0986,0.312725,0.0126173},{0.1479,0.102942,0.0132964},{0.1972,0.0563297,0.0114438},{0.2465,-0.00381673,0.0100884},{0.2958,-0.0250469,0.0104862},{0.3451,-0.0339994,0.0109064},{0.3944,-0.0417641,0.0112414},{0.4437,-0.0688792,0.0102809},{0.493,-0.0745742,0.0102006},{0.5423,-0.141384,0.0104654},{0.5916,-0.335601,0.0117619}}}

fig 11 (tau [fm], GeV, GeV) :
{ {{0.0825,1.39498,0.00172844},{0.165,0.989244,0.00245318},{0.2475,0.816945,0.00233608},{0.33,0.718844,0.00232887},{0.4125,0.653254,0.002858},{0.495,0.608441,0.00349122},{0.5775,0.567974,0.00313132},{0.66,0.540495,0.0039933},{0.7425,0.519536,0.00426496},{0.825,0.491279,0.00436228},{0.9075,0.478611,0.00549746},{0.99,0.443077,0.00669055}},{{0.0825,0.845417,0.00195836},{0.165,0.644099,0.0026767},{0.2475,0.553789,0.00316094},{0.33,0.50561,0.00314272},{0.4125,0.481984,0.0036042},{0.495,0.465544,0.00426455},{0.5775,0.447068,0.0036469},{0.66,0.441122,0.00475061},{0.7425,0.434131,0.00462792},{0.825,0.412476,0.00491624},{0.9075,0.392518,0.00608717},{0.99,0.333143,0.00698308}},{{0.0825,0.859793,0.00249659},{0.165,0.637254,0.00293897},{0.2475,0.548512,0.00373974},{0.33,0.491042,0.00387872},{0.4125,0.464604,0.00411379},{0.495,0.449141,0.00522084},{0.5775,0.427437,0.00447057},{0.66,0.414337,0.00556399},{0.7425,0.406763,0.00568463},{0.825,0.384229,0.00616142},{0.9075,0.340581,0.00723556},{0.99,0.224521,0.00903267}},{{0.0825,1.0695,0.00347399},{0.165,0.708238,0.00351231},{0.2475,0.604541,0.00463766},{0.33,0.527131,0.00503573},{0.4125,0.491513,0.00514317},{0.495,0.471157,0.00677079},{0.5775,0.438751,0.00596323},{0.66,0.407772,0.00690014},{0.7425,0.391851,0.0082692},{0.825,0.363269,0.00785049},{0.9075,0.269132,0.00910221},{0.99,0.018351,0.0119052}}}

fig 12 (tau [fm], GeV, GeV) (100%, 141 %):

{ {{0.,0.44854,0.0140923},{0.0825,0.456017,0.0138067},{0.165,0.446914,0.014318},{0.2475,0.444769,0.015042},{0.33,0.446026,0.0139349},{0.4125,0.443203,0.0150791},{0.495,0.428677,0.0150493},{0.5775,0.421466,0.0150297},{0.66,0.421875,0.0148842},{0.7425,0.404211,0.0146667},{0.825,0.374831,0.0147501}},{{0.,0.454526,0.0102093},{0.0825,0.456549,0.008496},{0.165,0.441565,0.00993769},{0.2475,0.443248,0.0103032},{0.33,0.431552,0.0103351},{0.4125,0.432666,0.0104514},{0.495,0.414271,0.0102528},{0.5775,0.417794,0.0102486},{0.66,0.411202,0.0105609},{0.7425,0.386171,0.0107492},{0.825,0.323017,0.0122771}}}

fig 14 left (tau [fm], GeV, GeV):
 {{0.,-0.00189994,0.00381914},{0.0493,0.00329437,0.0040825},{0.0986,0.00191249,0.00488176},{0.1479,-0.00436065,0.00402311},{0.1972,0.00435845,0.00382155},{0.2465,0.00260229,0.00446217},{0.2958,-0.00342438,0.0038897},{0.3451,0.00279786,0.00380824},{0.3944,0.00191992,0.00408256},{0.4437,-0.00430661,0.00373007},{0.493,0.00378127,0.00396181},{0.5423,0.00148613,0.00478707}}

fig 14 right (tau [fm], GeV, GeV):
 {{0.,-0.000696179,0.00407802},{0.0493,-0.00192596,0.00388436},{0.0986,0.00628304,0.00474583},{0.1479,0.00328099,0.0040547},{0.1972,0.00324482,0.00464595},{0.2465,0.00791428,0.00460698},{0.2958,0.00239281,0.00461758},{0.3451,0.00195145,0.00529882},{0.3944,0.0111109,0.00514083},{0.4437,0.0078803,0.00535939},{0.493,-0.000377298,0.00502512},{0.5423,0.0131531,0.00668682}}








==> anc/etab_T=151.txt <==
0. 0.00016056258569238104 1.936113116530125e-6
0.1088 0.00002654083595877803 1.1043966678689066e-6
0.2176 5.743383271786598e-6 8.066709366278223e-7
0.32639999999999997 1.2490049426809092e-6 5.457398647707713e-7
0.4352 3.5261562128351e-7 3.85042854757749e-7
0.5439999999999999 1.5393989991977224e-7 2.162145462266603e-7
0.6527999999999999 6.44757917808364e-8 1.565893993857846e-7
0.7615999999999999 -7.779982315113632e-8 1.0387887176899903e-7
0.8704 -4.323781378749131e-8 7.223607132174273e-8
0.9792 -3.38637612903891e-8 4.812920111533088e-8
1.0879999999999999 -1.879907811606805e-8 3.309687296407316e-8
1.1967999999999999 -6.770902044791304e-9 2.1617162163429283e-8
1.3055999999999999 -8.855782259467301e-9 1.4430810788032824e-8
1.4143999999999999 -2.9874494220649898e-9 9.276906812079336e-9
1.5231999999999999 -2.530717745564664e-9 6.345462946074301e-9
1.632 -3.035060861275839e-9 4.393609677702411e-9
1.7408 -2.1888735985725973e-9 2.932896009066825e-9
1.8496 -9.562647004096682e-10 1.8555104419000436e-9
1.9584 -7.005726650075356e-10 1.1944341756664494e-9
2.0671999999999997 -5.802571070199941e-10 7.719760358974782e-10
2.1759999999999997 -3.545013603089646e-10 5.210758486055571e-10
2.2847999999999997 -2.2679015561161752e-10 3.475542979161698e-10
2.3935999999999997 -1.0800569865826693e-10 2.2677281583117554e-10
2.5023999999999997 -5.3039640131061085e-11 1.4662738489109118e-10
2.6111999999999997 -6.068005554876504e-11 9.57215231805262e-11

==> anc/etab_T=173.txt <==
0. 0.00006167644070183807 7.651646881554278e-7
0.0951 0.000011179535171416564 5.041894485210911e-7
0.1902 2.987310045726374e-6 3.040476936271685e-7
0.2853 1.0373115393463465e-6 1.9587973351013043e-7
0.3804 4.267240463943589e-7 1.5407780502071045e-7
0.47550000000000003 1.694068863899725e-7 9.486158337282867e-8
0.5706 9.756157690314304e-8 6.777949542450145e-8
0.6657000000000001 6.505925645211826e-8 4.733856778568661e-8
0.7608 3.286526443923013e-8 3.3154192796689056e-8
0.8559 2.1027285052814273e-8 2.1358733576689244e-8
0.9510000000000001 1.548142096821842e-8 1.4440654417303817e-8
1.0461 7.547449240884731e-9 9.586146253839488e-9
1.1412 3.888804376429614e-9 6.588975641175185e-9
1.2363 3.3776508462729137e-9 4.347403247917005e-9
1.3314000000000001 1.2815565908653572e-9 2.855637056770314e-9
1.4265 7.899868753789028e-10 1.843786050495019e-9
1.5216 6.346601988132337e-10 1.235681188656686e-9
1.6167 4.19542146788407e-10 8.030130758586699e-10
1.7118 2.4714063669640937e-10 5.285343413629864e-10
1.8069000000000002 2.2995410497043864e-10 3.487549282805865e-10
1.9020000000000001 1.330551475944451e-10 2.2857775482316166e-10
1.9971 9.122213679131971e-11 1.4756076714357303e-10
2.0922 7.653871025323108e-11 9.692858195599447e-11
2.1873 3.847149995918674e-11 6.184207871667957e-11
2.2824 2.4712303187587143e-11 4.0795509556812684e-11

==> anc/etab_T=199.txt <==
0. 0.00001126900366753751 1.666477422589331e-7
0.0825 1.9499769249558425e-6 7.869466309731583e-8
0.165 5.289895616836759e-7 5.248980853460863e-8
0.2475 1.9532438515455673e-7 3.5744370186086856e-8
0.33 7.256069889146523e-8 2.4271283443608618e-8
0.41250000000000003 4.2003238127098854e-8 1.8149013747309085e-8
0.495 2.6489994163948732e-8 1.1538916760251048e-8
0.5775 1.2699993529743698e-8 7.913785440609183e-9
0.66 5.915992510248845e-9 5.3720107967128994e-9
0.7425 3.4646736569681936e-9 3.407226584775319e-9
0.8250000000000001 2.185439306237212e-9 2.32182040649145e-9
0.9075000000000001 1.4410884778315294e-9 1.4551979246824175e-9
0.99 5.675785135087083e-10 1.0127610774511554e-9
1.0725 1.49682186613795e-10 6.155794018646181e-10
1.155 1.0565404684714566e-10 4.027814295619957e-10
1.2375 9.017913550824848e-11 2.7282919565178416e-10
1.32 6.852212683292547e-11 1.7502654084452306e-10
1.4025 6.045790379395711e-11 1.140721701380315e-10
1.485 5.055555939559355e-11 7.58218965734838e-11
1.5675000000000001 2.8813843249986186e-11 5.0050084915012635e-11
1.6500000000000001 1.0075874580536255e-11 3.231390877006372e-11
1.7325000000000002 5.7645532643007746e-12 2.124163129328838e-11
1.8150000000000002 4.548661272270553e-12 1.3596786385024951e-11
1.8975000000000002 3.382311995752307e-12 8.706365487389178e-12
1.98 1.0055944296099588e-12 5.756892043455404e-12

==> anc/etab_T=251.txt <==
0. 4.3375553795246795e-7 4.5200000000000746e-9
0.0655 6.992767127721066e-8 2.345228773488811e-9
0.131 1.7079022809969582e-8 1.3529526968819156e-9
0.1965 4.854244447635614e-9 8.912407082264531e-10
0.262 1.4250947978204105e-9 5.851239184993203e-10
0.3275 4.179052153793526e-10 3.8781052074434444e-10
0.393 8.530471000979857e-11 2.410757142476213e-10
0.4585 -2.2232539958516042e-11 1.4862795833893517e-10
0.524 -5.142869426140565e-12 9.493734776156406e-11
0.5895 7.935810147320892e-12 6.113632308210894e-11
0.655 -5.3441551464187286e-12 3.778918363764944e-11
0.7205 1.4651001492255388e-12 2.339890809418243e-11
0.786 1.7460234990016728e-12 1.4399923610908407e-11
0.8515 1.1243068342528866e-12 8.982449554548012e-12
0.917 -3.9635155724545806e-13 5.445612913162245e-12
0.9825 3.211669229436413e-13 3.3952120699596436e-12
1.048 -1.6903464324584532e-13 2.2022277357257973e-12
1.1135000000000002 -1.5288766459465722e-13 1.3694349199578739e-12
1.179 -2.6328742254210502e-14 8.665339000870051e-13
1.2445 -6.612200366910508e-14 5.39101103690205e-13
1.31 -9.143552482627642e-15 3.373794303154773e-13
1.3755000000000002 2.6923276780009397e-14 2.1388952756037248e-13
1.441 3.564675417148465e-14 1.3326364845673409e-13
1.5065 1.0175397550433493e-14 8.21915445772834e-14
1.572 1.8860244043212224e-14 5.085160174468461e-14

==> anc/etab_T=273.txt <==
0. 9.861116190768621e-8 1.9626201874025633e-9
0.0602 1.491796020665758e-8 8.383937022664125e-10
0.1204 3.3679972183537215e-9 4.670438951533419e-10
0.18059999999999998 7.495339500619687e-10 2.810833862041649e-10
0.2408 1.8728178866157804e-10 1.6773929175956265e-10
0.301 2.2494322905602807e-11 1.0354414517489517e-10
0.36119999999999997 1.4143342406929841e-11 6.323084690244143e-11
0.4214 -1.603681679358798e-11 3.6719832515958324e-11
0.4816 -8.908894526012546e-12 2.2646366154418432e-11
0.5418 -4.130698222444162e-12 1.2900174417425388e-11
0.602 -4.725703718285749e-12 7.697408654865522e-12
0.6622 -4.540722464868636e-12 4.467075329564096e-12
0.7223999999999999 -1.619949629850764e-12 2.7292581409606532e-12
0.7826 -1.0014555685566644e-12 1.6214909805484555e-12
0.8428 1.919738989305656e-13 9.80833828943522e-13
0.9029999999999999 -7.328278278014283e-14 5.965360760255801e-13
0.9632 3.975350600989095e-14 3.6382818747315676e-13
1.0233999999999999 8.667583409391319e-14 2.1185190582102437e-13
1.0836 5.604932712243959e-14 1.269153655000043e-13
1.1438 1.2752137399188517e-14 6.865558972144893e-14
1.204 -5.370186238246758e-15 4.280255716659925e-14
1.2642 -3.7207662982844734e-16 2.5225088701528656e-14
1.3244 -2.1246631896907755e-15 1.4796175181444876e-14
1.3845999999999998 2.291248791054025e-16 8.823905031220563e-15
1.4447999999999999 -1.4480568637841175e-15 5.323197065673961e-15

==> anc/etab_T=334.txt <==
0. 1.3501945629681163e-9 1.1949933054205383e-11
0.0493 1.795621887829772e-10 4.580054584827652e-12
0.0986 4.290835688662271e-11 2.318226477288212e-12
0.14789999999999998 1.2336821768227631e-11 1.172173195393925e-12
0.1972 3.609757481043353e-12 6.638712224520659e-13
0.2465 1.3947212618822018e-12 3.9611235779761945e-13
0.29579999999999995 4.868019254964548e-13 1.8749018640984598e-13
0.34509999999999996 1.4704799652365344e-13 1.0830267771389609e-13
0.3944 6.122678595704996e-14 6.144257481584066e-14
0.4437 2.380925856717468e-14 3.0276941721382545e-14
0.493 1.504785905396476e-14 1.788454081043198e-14
0.5423 4.328435966429106e-15 1.034671445435689e-14
0.5915999999999999 1.1661540710353037e-15 5.621823547568945e-15
0.6408999999999999 3.8393873418275185e-16 2.9989376452336797e-15
0.6901999999999999 4.3867995998057535e-16 1.5809323198669675e-15
0.7394999999999999 -1.1731900660155437e-16 8.975639253000368e-16
0.7888 1.3311304543509047e-16 5.076465305702291e-16
0.8381 9.24843753976974e-17 2.7675469282380487e-16
0.8874 3.8721164302411636e-17 1.485582377386056e-16
0.9367 1.259940468897064e-17 8.134322344239862e-17
0.986 -4.240593533095138e-18 4.536143406022294e-17
1.0352999999999999 9.418118044263544e-18 2.5248516788120776e-17
1.0846 4.809689165130587e-18 1.4050284694624378e-17
1.1339 1.8802205415965e-18 7.76867427557626e-18
1.1831999999999998 1.2183551770560323e-18 4.114478581788914e-18
